Three Dimensional Core-Collapse Supernova Simulations with 160 Isotopic Species Evolved to Shock Breakout

We present three-dimensional simulations of core-collapse supernovae using the FLASH code that follow the progression of the explosion to the stellar surface, starting from neutrino-radiation hydrodynamic simulations of the neutrino-driven phase performed with the CHIMERA code. We consider a 9.6-$M_{\odot}$ zero-metallicity progenitor starting from both 2D and 3D CHIMERA models, and a 10-$M_{\odot}$ solar-metallicity progenitor starting from a 2D CHIMERA model, all simulated until shock breakout in 3D while tracking 160 nuclear species. The relative velocity difference between the supernova shock and the metal-rich Rayleigh-Taylor (R-T) "bullets" determines how the metal-rich ejecta evolves as it propagates through the density profile of the progenitor and dictates the final morphology of the explosion. We find maximum $^{56}\rm{Ni}$ velocities of ${\sim} 1950~\rm{km~s}^{-1}$ and ${\sim} 1750~\rm{km~s}^{-1}$ at shock breakout from 2D and 3D 9.6-$M_{\odot}$ CHIMERA models, respectively, due to the bullets' ability to penetrate the He/H shell. When mapping from 2D, we find that the development of higher velocity structures is suppressed when the 2D CHIMERA model and 3D FLASH model meshes are aligned. The development of faster growing spherical-bubble structures, as opposed to the slower growing toroidal structure imposed by axisymmetry, allows for interaction of the bullets with the shock and seeds further R-T instabilities at the He/H interface. We see similar effects in the 10-$M_{\odot}$ model, which achieves maximum $^{56}\rm{Ni}$ velocities of ${\sim} 2500~\rm{km~s}^{-1}$ at shock breakout.

==> anc/table3.txt <==
Title: Three Dimensional Core-Collapse Supernova Simulations with 160 Isotopic 
       Species Evolved to Shock Breakout 
Authors: Sandoval M.A., Hix W.R., Messer O.E.B., Lentz E.J., Harris J.A. 
Table: Total D9.6 Yields At Shock Breakout
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label     Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---       Spec      Species Names (1)
   6- 14 E9.3   solMass   2D3D      Yields for D9.6 2D3D Model (2)
  16- 24 E9.3   solMass   3D3D      Yields for D9.6 3D3D Model (2)
  26- 34 E9.3   solMass   2D3DTilt  Yields for D9.6 2D3D Tilted Model (2)
--------------------------------------------------------------------------------
Note (1): Element symbol followed by mass number. 
          Neutrons are represented by the letter ``n''.
Note (2): The "Iron Group_NR_" row is calculated by summing the rows in this 
          table starting from the cr49 row and ending at the ni64 row, but 
	  excluding the fe52 and ni56 rows in the sum.
--------------------------------------------------------------------------------
n    1.420e-06 2.653e-09 2.180e-06
h1   4.995e+00 4.958e+00 5.017e+00
h2   8.085e-10 7.952e-10 8.138e-10
he3  5.667e-05 5.625e-05 5.691e-05
he4  3.052e+00 3.023e+00 3.056e+00
li6  1.023e-15 1.421e-16 1.085e-15
li7  4.156e-09 4.063e-09 4.064e-09
be7  3.507e-10 4.532e-11 3.602e-10
be9  9.297e-14 1.090e-15 1.459e-13
b8   1.304e-16 8.062e-17 1.331e-16
b10  2.389e-15 1.300e-16 2.526e-15
b11  1.958e-13 2.604e-13 2.002e-13
c12  2.290e-02 2.227e-02 2.226e-02
c13  4.476e-04 4.347e-04 4.348e-04
c14  3.140e-05 2.593e-06 3.309e-05
n13  3.173e-09 2.320e-09 3.197e-09
n14  2.879e-05 2.795e-05 2.797e-05
n15  1.772e-07 5.678e-09 1.879e-07
o14  4.595e-10 1.186e-09 4.726e-10
o15  8.974e-10 5.108e-10 9.075e-10
o16  8.125e-03 8.050e-03 7.974e-03
o17  1.014e-06 9.133e-07 9.830e-07
o18  4.162e-06 5.634e-08 4.481e-06
f17  8.324e-12 5.563e-11 8.544e-12
f18  3.818e-10 1.511e-10 3.853e-10
f19  3.855e-08 2.290e-08 3.867e-08
ne18 2.127e-10 1.295e-09 2.177e-10
ne19 5.297e-11 1.054e-11 5.506e-11
ne20 5.551e-04 5.977e-04 5.522e-04
ne21 2.337e-06 1.296e-06 2.293e-06
ne22 1.730e-05 5.287e-06 1.811e-05
na21 5.779e-08 3.738e-08 5.918e-08
na22 2.455e-08 2.257e-08 2.307e-08
na23 1.150e-06 1.041e-06 1.158e-06
mg23 2.339e-07 2.169e-07 2.345e-07
mg24 1.784e-04 1.959e-04 1.785e-04
mg25 1.951e-06 1.596e-06 1.936e-06
mg26 2.180e-05 4.647e-06 2.249e-05
al25 2.597e-07 1.557e-07 2.670e-07
al26 6.270e-07 6.678e-07 6.286e-07
al27 8.514e-06 9.481e-06 8.555e-06
si28 5.118e-04 6.181e-04 5.157e-04
si29 5.306e-06 4.759e-06 5.345e-06
si30 1.891e-05 1.138e-05 1.906e-05
si31 3.169e-07 2.731e-08 3.186e-07
si32 4.762e-05 1.569e-06 4.842e-05
p29  7.925e-07 4.921e-07 8.149e-07
p30  4.680e-07 3.748e-07 4.706e-07
p31  5.315e-06 6.982e-06 5.348e-06
p32  5.732e-07 1.300e-07 5.775e-07
p33  2.257e-06 1.960e-07 2.291e-06
s32  3.823e-04 4.500e-04 3.856e-04
s33  2.764e-06 3.129e-06 2.784e-06
s34  2.506e-05 1.771e-05 2.534e-05
s35  1.325e-06 1.484e-07 1.335e-06
s36  5.203e-05 2.842e-06 5.261e-05
cl33 2.052e-06 1.250e-06 2.110e-06
cl34 2.113e-07 1.445e-07 2.166e-07
cl35 9.319e-06 1.216e-05 9.364e-06
cl36 1.211e-07 7.522e-08 1.217e-07
cl37 1.870e-06 4.510e-07 1.893e-06
ar36 1.259e-04 1.369e-04 1.270e-04
ar37 5.309e-07 5.792e-07 5.336e-07
ar38 1.987e-05 2.015e-05 2.002e-05
ar39 3.980e-07 8.622e-08 4.002e-07
ar40 7.679e-06 9.425e-07 7.765e-06
k37  1.550e-06 9.106e-07 1.593e-06
k38  1.705e-07 1.496e-07 1.745e-07
k39  8.652e-06 1.165e-05 8.689e-06
k40  4.497e-08 3.329e-08 4.521e-08
k41  3.732e-07 1.282e-07 3.760e-07
ca40 1.955e-04 2.009e-04 1.975e-04
ca41 4.667e-07 5.399e-07 4.684e-07
ca42 1.107e-05 1.573e-05 1.110e-05
ca43 8.659e-07 7.078e-07 8.686e-07
ca44 8.144e-07 3.893e-07 8.172e-07
ca45 1.244e-07 3.432e-08 1.245e-07
ca46 8.287e-07 2.134e-07 8.327e-07
ca47 1.098e-07 2.386e-08 1.101e-07
ca48 1.563e-04 1.419e-05 1.605e-04
sc43 2.748e-06 3.843e-06 2.754e-06
sc44 1.369e-07 1.776e-07 1.373e-07
sc45 8.192e-07 9.981e-07 8.222e-07
sc46 6.089e-08 5.111e-08 6.115e-08
sc47 3.296e-07 2.237e-07 3.307e-07
sc48 3.118e-06 1.634e-06 3.144e-06
sc49 2.143e-05 2.731e-06 2.185e-05
ti44 7.557e-06 7.446e-06 7.705e-06
ti45 2.590e-07 4.205e-07 2.592e-07
ti46 4.693e-06 6.740e-06 4.706e-06
ti47 6.549e-07 7.476e-07 6.566e-07
ti48 1.899e-06 1.489e-06 1.908e-06
ti49 8.783e-07 6.256e-07 8.823e-07
ti50 1.208e-05 7.073e-06 1.221e-05
ti51 5.178e-06 5.864e-07 5.345e-06
v46  3.440e-08 3.024e-08 3.527e-08
v47  1.443e-06 2.252e-06 1.447e-06
v48  4.823e-07 5.747e-07 4.838e-07
v49  1.940e-06 2.145e-06 1.945e-06
v50  1.771e-07 1.552e-07 1.779e-07
v51  2.840e-06 1.658e-06 2.865e-06
v52  1.016e-06 2.221e-07 1.030e-06
cr48 1.290e-05 1.152e-05 1.318e-05
cr49 6.751e-07 8.635e-07 6.780e-07
cr50 4.036e-06 6.077e-06 4.062e-06
cr51 1.249e-06 1.227e-06 1.256e-06
cr52 2.952e-05 1.995e-05 2.993e-05
cr53 3.063e-06 1.422e-06 3.111e-06
cr54 6.219e-05 2.260e-05 6.309e-05
mn50 1.852e-07 8.124e-08 1.931e-07
mn51 8.547e-07 1.245e-06 8.596e-07
mn52 5.934e-07 7.594e-07 5.957e-07
mn53 5.557e-06 5.417e-06 5.602e-06
mn54 1.646e-06 1.456e-06 1.658e-06
mn55 8.647e-06 6.666e-06 8.767e-06
fe52 2.777e-05 2.955e-05 2.820e-05
fe53 3.974e-06 4.198e-06 4.014e-06
fe54 3.137e-04 2.932e-04 3.159e-04
fe55 2.307e-05 2.469e-05 2.331e-05
fe56 2.750e-04 2.363e-04 2.786e-04
fe57 7.296e-06 5.809e-06 7.387e-06
fe58 1.806e-04 1.418e-04 1.850e-04
co53 5.277e-06 2.274e-06 5.434e-06
co54 1.945e-06 1.169e-06 2.010e-06
co55 2.027e-05 1.525e-05 2.036e-05
co56 5.297e-06 4.303e-06 5.334e-06
co57 2.493e-05 2.347e-05 2.517e-05
co58 1.862e-06 1.922e-06 1.877e-06
co59 1.869e-05 2.263e-05 1.894e-05
ni56 2.712e-03 2.337e-03 2.767e-03
ni57 7.868e-05 8.885e-05 7.982e-05
ni58 2.150e-03 1.993e-03 2.167e-03
ni59 1.084e-04 9.379e-05 1.091e-04
ni60 4.013e-03 3.669e-03 4.044e-03
ni61 7.582e-05 6.674e-05 7.663e-05
ni62 2.418e-03 2.823e-03 2.448e-03
ni63 1.416e-05 1.510e-05 1.443e-05
ni64 1.714e-03 1.009e-03 1.783e-03
cu57 2.606e-07 6.106e-07 2.662e-07
cu58 2.123e-06 2.217e-06 2.165e-06
cu59 3.218e-05 3.801e-05 3.279e-05
cu60 1.383e-06 1.383e-06 1.401e-06
cu61 4.725e-05 4.572e-05 4.747e-05
cu62 4.683e-06 4.156e-06 4.715e-06
cu63 1.619e-04 1.780e-04 1.631e-04
cu64 6.963e-06 9.857e-06 7.008e-06
cu65 1.057e-04 9.759e-05 1.072e-04
zn59 3.840e-05 1.401e-05 3.984e-05
zn60 1.336e-04 1.460e-04 1.368e-04
zn61 2.432e-06 4.068e-06 2.486e-06
zn62 1.736e-04 2.013e-04 1.754e-04
zn63 1.178e-05 1.128e-05 1.186e-05
zn64 1.128e-03 9.977e-04 1.137e-03
zn65 2.922e-05 2.573e-05 2.948e-05
zn66 1.383e-03 1.142e-03 1.399e-03
ga62 3.714e-07 1.938e-07 3.883e-07
ga63 8.440e-06 1.067e-05 8.615e-06
ga64 4.381e-07 5.961e-07 4.490e-07
ge63 3.261e-06 8.771e-07 3.416e-06
ge64 1.040e-05 2.840e-05 1.067e-05


==> anc/table4.txt <==
Title: Three Dimensional Core-Collapse Supernova Simulations with 160 Isotopic 
       Species Evolved to Shock Breakout 
Authors: Sandoval M.A., Hix W.R., Messer O.E.B., Lentz E.J., Harris J.A. 
Table: Total D10 Yields At Shock Breakout
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label     Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---       Spec      Species Names (1)
   6- 14 E9.3   solMass   2D3D      Yields for D10 2D3D Model (2)
  16- 24 E9.3   solMass   2D3DTilt  Yields for D10 2D3D Tilted Model (2)
--------------------------------------------------------------------------------
Note (1): Element symbol followed by mass number. 
          Neutrons are represented by the letter ``n''.
Note (2): Only a wedge of the grid is considered in effort to exclude the polar
          flows. The "Iron Group_NR_" row is calculated by summing the rows 
          in this table starting from the cr49 row and ending at the ni64 row,
          but excluding the fe52 and ni56 rows in the sum.
--------------------------------------------------------------------------------
n    2.927e-12 2.836e-12
h1   4.131e+00 4.277e+00
h2   2.326e-05 2.408e-05
he3  2.139e-04 2.215e-04
he4  2.488e+00 2.533e+00
li6  6.226e-10 6.447e-10
li7  8.849e-09 9.162e-09
be7  2.274e-10 3.081e-10
be9  1.635e-10 1.693e-10
b8   9.439e-17 1.115e-16
b10  8.627e-10 8.932e-10
b11  3.779e-09 3.912e-09
c12  4.546e-02 4.580e-02
c13  5.473e-04 5.647e-04
c14  6.568e-07 6.357e-07
n13  3.347e-07 1.034e-06
n14  1.929e-02 1.961e-02
n15  8.156e-06 8.422e-06
o14  1.262e-06 4.516e-06
o15  8.285e-09 2.881e-08
o16  7.985e-02 8.076e-02
o17  5.824e-05 6.010e-05
o18  1.322e-03 1.345e-03
f17  2.674e-09 1.611e-08
f18  1.659e-08 1.758e-08
f19  2.824e-06 2.915e-06
ne18 3.389e-08 1.155e-07
ne19 1.088e-09 3.679e-09
ne20 9.264e-03 9.469e-03
ne21 3.741e-05 3.818e-05
ne22 3.375e-03 3.429e-03
na21 1.304e-05 2.680e-05
na22 2.553e-08 9.010e-08
na23 4.782e-04 4.860e-04
mg23 2.385e-07 5.182e-07
mg24 4.182e-03 4.277e-03
mg25 6.652e-04 6.752e-04
mg26 8.703e-04 8.815e-04
al25 2.229e-05 3.205e-05
al26 9.335e-06 1.135e-05
al27 5.181e-04 5.284e-04
si28 7.842e-03 7.948e-03
si29 3.715e-04 3.757e-04
si30 2.975e-04 2.980e-04
si31 1.353e-07 1.340e-07
si32 1.578e-08 1.606e-08
p29  1.938e-04 2.292e-04
p30  1.578e-05 1.937e-05
p31  8.407e-05 8.445e-05
p32  3.159e-07 3.066e-07
p33  9.844e-08 9.723e-08
s32  4.904e-03 4.948e-03
s33  4.142e-05 4.408e-05
s34  1.855e-04 1.902e-04
s35  3.429e-07 3.331e-07
s36  1.075e-06 1.077e-06
cl33 2.261e-04 2.664e-04
cl34 2.016e-05 2.471e-05
cl35 4.112e-05 4.166e-05
cl36 2.157e-07 2.095e-07
cl37 1.272e-05 1.295e-05
ar36 1.281e-03 1.293e-03
ar37 3.443e-06 4.751e-06
ar38 1.460e-04 1.507e-04
ar39 3.473e-07 3.416e-07
ar40 4.057e-07 4.079e-07
k37  5.879e-05 6.913e-05
k38  1.102e-05 1.306e-05
k39  3.252e-05 3.352e-05
k40  1.820e-07 1.821e-07
k41  2.280e-06 2.340e-06
ca40 1.697e-03 1.738e-03
ca41 6.686e-07 7.348e-07
ca42 5.134e-06 5.284e-06
ca43 8.251e-07 8.442e-07
ca44 1.166e-05 1.198e-05
ca45 2.667e-08 2.626e-08
ca46 4.048e-08 4.108e-08
ca47 1.887e-09 1.957e-09
ca48 1.132e-06 1.164e-06
sc43 1.938e-08 2.602e-08
sc44 3.422e-09 3.715e-09
sc45 3.866e-07 3.954e-07
sc46 1.692e-08 1.673e-08
sc47 9.719e-09 9.666e-09
sc48 5.137e-09 5.125e-09
sc49 1.726e-09 1.748e-09
ti44 8.952e-05 9.481e-05
ti45 1.766e-08 2.135e-08
ti46 2.542e-06 2.620e-06
ti47 1.771e-06 1.818e-06
ti48 1.709e-05 1.758e-05
ti49 1.410e-06 1.447e-06
ti50 1.421e-06 1.454e-06
ti51 1.119e-08 1.127e-08
v46  2.893e-08 3.532e-08
v47  2.685e-08 3.187e-08
v48  1.159e-08 1.811e-08
v49  9.687e-08 9.969e-08
v50  2.656e-08 2.683e-08
v51  2.977e-06 3.059e-06
v52  1.930e-08 1.924e-08
cr48 1.243e-04 1.325e-04
cr49 5.029e-07 5.148e-07
cr50 8.284e-06 8.450e-06
cr51 1.287e-07 1.317e-07
cr52 1.117e-04 1.148e-04
cr53 1.287e-05 1.324e-05
cr54 3.878e-06 3.966e-06
mn50 2.722e-07 3.046e-07
mn51 8.093e-07 8.002e-07
mn52 7.640e-08 1.008e-07
mn53 3.857e-07 4.143e-07
mn54 3.085e-08 3.224e-08
mn55 1.010e-04 1.039e-04
fe52 2.146e-04 2.207e-04
fe53 2.468e-05 2.652e-05
fe54 7.581e-04 7.678e-04
fe55 1.743e-06 1.897e-06
fe56 8.525e-03 8.769e-03
fe57 2.160e-04 2.219e-04
fe58 5.840e-05 5.890e-05
co53 1.707e-05 1.771e-05
co54 1.861e-05 1.906e-05
co55 4.715e-05 4.787e-05
co56 9.040e-07 1.245e-06
co57 8.064e-07 1.130e-06
co58 9.597e-08 1.287e-07
co59 3.663e-05 3.732e-05
ni56 9.860e-03 1.115e-02
ni57 6.810e-05 7.866e-05
ni58 4.503e-04 4.966e-04
ni59 1.527e-06 1.856e-06
ni60 1.571e-04 1.616e-04
ni61 9.346e-06 9.539e-06
ni62 3.102e-05 3.147e-05
ni63 3.072e-06 3.015e-06
ni64 1.215e-05 1.220e-05
cu57 1.552e-06 2.168e-06
cu58 3.401e-06 3.934e-06
cu59 3.418e-05 5.078e-05
cu60 5.562e-07 7.855e-07
cu61 5.538e-08 7.920e-08
cu62 8.337e-09 1.497e-08
cu63 5.166e-06 5.303e-06
cu64 1.263e-07 1.254e-07
cu65 4.104e-06 4.119e-06
zn59 1.003e-05 1.142e-05
zn60 3.151e-04 3.890e-04
zn61 6.371e-07 8.380e-07
zn62 2.314e-06 4.536e-06
zn63 5.184e-08 8.059e-08
zn64 8.026e-06 8.296e-06
zn65 5.819e-08 5.935e-08
zn66 6.482e-06 6.572e-06
ga62 8.948e-08 9.512e-08
ga63 2.663e-06 3.699e-06
ga64 2.233e-07 2.723e-07
ge63 6.271e-07 6.717e-07
ge64 1.425e-05 1.858e-05

